Non-Schwarzschild black-hole metric in four dimensional higher derivative gravity: analytical approximation

Higher derivative extensions of Einstein gravity are important within the string theory approach to gravity and as alternative and effective theories of gravity. H. L\"u, A. Perkins, C. Pope, K. Stelle [Phys.Rev.Lett. 114 (2015), 171601] found a numerical solution describing a spherically symmetric non-Schwarzschild asymptotically flat black hole in the Einstein gravity with added higher derivative terms. Using the general and quickly convergent parametrization in terms of the continued fractions, we represent this numerical solution in the analytical form, which is accurate not only near the event horizon or far from black hole, but in the whole space. Thereby, the obtained analytical form of the metric allows one to study easily all the further properties of the black hole, such as thermodynamics, Hawking radiation, particle motion, accretion, perturbations, stability, quasinormal spectrum, etc. Thus, the found analytical approximate representation can serve in the same way as an exact solution.

==> anc/Approximation.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     54538,       1223]
NotebookOptionsPosition[     53522,       1188]
NotebookOutlinePosition[     53866,       1203]
CellTagsIndexPosition[     53823,       1200]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Na", "[", "x_", "]"}], "=", 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], " ", "\[Epsilon]"}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Epsilon]"}], "+", 
         RowBox[{"a", "[", "0", "]"}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], "3"], " ", 
        RowBox[{"a", "[", "1", "]"}]}], 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"a", "[", "2", "]"}]}], 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"x", " ", 
            RowBox[{"a", "[", "3", "]"}]}], 
           RowBox[{"1", "+", 
            RowBox[{"x", " ", 
             RowBox[{"a", "[", "4", "]"}]}]}]]}]]}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ba", "[", "x_", "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", "[", "0", "]"}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], " ", 
         RowBox[{"b", "[", "1", "]"}]}], 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"x", " ", 
           RowBox[{"b", "[", "2", "]"}]}], 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"x", " ", 
             RowBox[{"b", "[", "3", "]"}]}], 
            RowBox[{"1", "+", 
             RowBox[{"x", " ", 
              RowBox[{"b", "[", "4", "]"}]}]}]]}]]}]]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Parametrization", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Epsilon]", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1054", "-", 
         RowBox[{"1203", " ", "p"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["3", "1271"], "+", 
         FractionBox["p", "1529"]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1054", "-", 
         RowBox[{"1203", " ", "p"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["7", "1746"], "-", 
         FractionBox[
          RowBox[{"5", " ", "p"}], "2421"]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["131", "102"]}], "+", 
       FractionBox[
        RowBox[{"5", " ", "p"}], "6"], "+", 
       FractionBox[
        RowBox[{"6", " ", 
         SuperscriptBox["p", "2"]}], "17"]}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox["4857", "29"], "-", 
        RowBox[{"385", " ", "p"}], "+", 
        FractionBox[
         RowBox[{"9921", " ", 
          SuperscriptBox["p", "2"]}], "31"]}], 
       RowBox[{"237", "-", 
        RowBox[{"223", " ", "p"}]}]]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["2803", "14"]}], "+", 
        FractionBox[
         RowBox[{"3149", " ", "p"}], "42"], "+", 
        FractionBox[
         RowBox[{"9", " ", 
          SuperscriptBox["p", "2"]}], "14"]}], 
       RowBox[{"237", "-", 
        RowBox[{"223", " ", "p"}]}]]}], ",", 
     RowBox[{
      RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1054", "-", 
         RowBox[{"1203", " ", "p"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "1585"]}], "+", 
         FractionBox["p", "1465"]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["16", "89"]}], "-", 
       FractionBox[
        RowBox[{"109", " ", "p"}], "118"], "+", 
       FractionBox[
        RowBox[{"81", " ", 
         SuperscriptBox["p", "2"]}], "242"]}]}], ",", 
     RowBox[{
      RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["29", "56"], "-", 
       FractionBox[
        RowBox[{"2", " ", "p"}], "57"]}]}], ",", 
     RowBox[{
      RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["121", "98"]}], "+", 
       FractionBox[
        RowBox[{"13", " ", "p"}], "95"]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Parametrization2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Epsilon]", "\[Rule]", 
      RowBox[{
       FractionBox["1", "326"], " ", 
       RowBox[{"(", 
        RowBox[{"1054", "-", 
         RowBox[{"1203", " ", "p"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "556"], " ", 
       RowBox[{"(", 
        RowBox[{"1054", "-", 
         RowBox[{"1203", " ", "p"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["18", "11"]}], "+", 
       FractionBox[
        RowBox[{"17", " ", "p"}], "11"]}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1054"}], "+", 
        RowBox[{"1203", " ", "p"}]}], "1881"]}], ",", 
     RowBox[{
      RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "-", 
       FractionBox["p", "4"]}]}], ",", 
     RowBox[{
      RowBox[{"b", "[", "3", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7042688129827213`*^9, 3.7042688587338195`*^9}, {
  3.70895715201849*^9, 3.7089571612550364`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "r_", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Together", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"Na", "[", 
        RowBox[{"1", "-", 
         FractionBox["r0", "r"]}], "]"}], 
       RowBox[{
        RowBox[{"Ba", "[", 
         RowBox[{"1", "-", 
          FractionBox["r0", "r"]}], "]"}], "^", "2"}]], "/.", 
      "Parametrization"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"h", "[", "r_", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Together", "[", 
      RowBox[{
       RowBox[{"Na", "[", 
        RowBox[{"1", "-", 
         FractionBox["r0", "r"]}], "]"}], "/.", "Parametrization"}], "]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Parametrization", " ", "of", " ", "the", " ", "second", " ", "order"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f2", "[", "r_", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Together", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"Na", "[", 
        RowBox[{"1", "-", 
         FractionBox["r0", "r"]}], "]"}], 
       RowBox[{
        RowBox[{"Ba", "[", 
         RowBox[{"1", "-", 
          FractionBox["r0", "r"]}], "]"}], "^", "2"}]], "/.", 
      "Parametrization2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h2", "[", "r_", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Together", "[", 
     RowBox[{
      RowBox[{"Na", "[", 
       RowBox[{"1", "-", 
        FractionBox["r0", "r"]}], "]"}], "/.", "Parametrization2"}], "]"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.70426886290783*^9, 3.7042689367060194`*^9}, {
  3.7089571787176323`*^9, 3.7089571838581553`*^9}, {3.708957481973428*^9, 
  3.708957494452489*^9}}],

Cell["Difference : 4 th - 2 nd order", "Text",
 CellChangeTimes->{{3.7089575135775905`*^9, 3.7089575311766915`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r0", "=", "1"}], ",", 
     RowBox[{"p", "=", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"h", "[", "r", "]"}], "-", 
        RowBox[{"h2", "[", "r", "]"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", "r", "]"}], "-", 
        RowBox[{"f2", "[", "r", "]"}]}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", "r0", ",", 
       RowBox[{"5", " ", "r0"}]}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<r/\!\(\*SubscriptBox[\(r\), \(0\)]\)\>\"", ",", 
        "\"\<\[CapitalDelta]h, \[CapitalDelta]f\>\""}], "}"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.7048657199375*^9, 3.70486575165625*^9}, {
   3.704865793578125*^9, 3.704865849265625*^9}, {3.704865907875*^9, 
   3.704865935171875*^9}, {3.704865988890625*^9, 3.7048660148125*^9}, {
   3.70486605390625*^9, 3.704866059640625*^9}, {3.70486648778125*^9, 
   3.70486650940625*^9}, {3.704866543109375*^9, 3.7048665605625*^9}, {
   3.704867659640625*^9, 3.704867724546875*^9}, {3.704867838078125*^9, 
   3.704867894859375*^9}, {3.704868095578125*^9, 3.704868104453125*^9}, {
   3.704868146953125*^9, 3.704868147234375*^9}, {3.704870229328125*^9, 
   3.70487026909375*^9}, {3.704870550578125*^9, 3.70487055896875*^9}, {
   3.704870745875*^9, 3.704870746984375*^9}, {3.704870866875*^9, 
   3.704870870484375*^9}, {3.70487091090625*^9, 3.704870921375*^9}, {
   3.704870958515625*^9, 3.704870964421875*^9}, {3.70487100190625*^9, 
   3.704871005*^9}, {3.704871050640625*^9, 3.70487107196875*^9}, {
   3.70487111021875*^9, 3.704871120265625*^9}, {3.704871157953125*^9, 
   3.704871158484375*^9}, {3.7048775308391247`*^9, 3.704877537292143*^9}, {
   3.7048776226803703`*^9, 3.7048776837699394`*^9}, {3.704877738760046*^9, 
   3.7048777682041025`*^9}, {3.704877821307212*^9, 3.704877851608271*^9}, {
   3.7048778950193586`*^9, 3.7048779678575125`*^9}, 3.7048780734998693`*^9, {
   3.708957367260213*^9, 3.708957415184498*^9}, {3.7089574990940113`*^9, 
   3.708957510935075*^9}, {3.708957546915284*^9, 3.7089575549803333`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1nk8VN8bB/CxhZQsiShKkZQK1VcpZ8i+lDX7bsJc2Zm5fmIIqbQJlVRK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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwVl3k8VN8bx8e+lawhSsgaWdJiybkJLYgiW5R9KfvMRCVN2WbmlvqqJC0o
oRQpIduZxE8hW1qIkiJFdiJLv6e/vN6vz+f5PM+5c+65h5J32H4/bgqFcpWL
Qvn3t53zQ5pCGUPhneNKFqn61f/xd0fx842hVpfFsW1SYtjeprlzmfAY8iwg
Wr341+Lm949vykmNod4AA7vqt7r41chJ1Y0awJ1nKqcDEOYoiG7ytx9Da10F
vQbO7cWnvSlXgw+MIc7MXQEnbXtsljcxG+k2hh4JDjQkiO3DlRvfV572hfr0
qLnXb/bj0j2ZFteix1Cm+o+QFVZOuCDawLEpE3S25a+Pne44pHpdSfvdMcRw
OHK0LdsDa/PKyHbeB/1t2cvVoYfw/QvzH/uLxxBl2M+iev4wvptT6/P3Jegi
fRfTz3jhGx1OVIPxMUR8WaH22csXs/ROpqRtH0eZooJ3BFlBmCbF0hDZOY4I
D5XPOh+D8KHZ1OpTNuOo19voz1HtI9iQ8/int/M4YuSOv9rUdAR/svtprhMy
jjgZZ/mkuYKxQZjr5PM0yLO6VltIhGIFhwCW4S3Iu37bCMeHYoEtdMXcO+OI
cidDbKo+FHcvXbQ+VwB6o5VWm3UYTkx+ecepdhx5OlMkytaF466HWxyHRiEv
o08vVjQC1/5n+dNjGvobKH7q04zAhXQHRusf6K/hMtFrEYHjt4U9eMo3gdb2
JwrkH4/AG17n8DLkJ1CmFu/vs58isGxRcfrEWtCFbw5Xz0Rgnis1en5qoOt1
V10VjcQf3D+579GfQL27mx8pbYvEccPST6V2gh42vfzOlUgc2qpinWQD9bNK
0u33I7FLsf6XuX2gr/tKz8KReEOM7fLP7hOIY/KcV2UQ8kQS/O5FAuv9vVVl
SMXa66ekzW5BfvEK8SeVVHz6+p7tjneAA65lyjVScbtIVvCRPOC9fl8NOqk4
etj2Repj6NdcOxo7RcUvHuaGj/4PWL1IPkmdhleuWbrO1zSBiI6sbec30nBg
smO9fBvUczkM7UI0LBrGtWbXxwnEkP3i2HeAht30DjZmjoJepLMr9zQNP8ws
mimZmkCesesf+bBomCIuqPx6DtbD5Rb1IYWGc8aLo+d4JhFDSIwczqbhOS+R
7BVCk4hirk+ee0jDNu1eLaqik8iztXjfwFMaHn8sqrZfFvyz1Vdf1tGwhYrf
vsDVk2jt5i+v9r2m4dRLFTGxypOoN+y6emoHDZvSAt/c1wZd59KrfX00fOFb
9RJHfxIRfx3wq0Ea7nOU1nq/GfIGinYsjdAwc1MNg2f7JOI8feh66w8Nf7wr
+0DOCnSzW9eFKXS8YWXYe11r0Itamgz56LhjRn6D+wGYL7DnYK0oHasHRLpG
uoEuUxeoJUnHJ96/jGceBjbleWEnQ8eKZfSPxUHAt3BF5xo6jtRo4m8MhXl3
/hJAynRcm6Zs8IUK65doWfBVpWMZoeMev6PBr9A4Zq1Bx0eOtzCXx8L8y+WM
p7TouOqHarFKHKwv8fmGQzp0LOYW89mICXzl5jq2Lh37NLQL25+H+dc7RUTr
03GJseZm/xSY95bPEc2NdCyUf9or5iroq5f73TSkY3f5d+dSbkD+psCSjk10
XEBql+VlTaLMAy5PWjbTMdfC2a/VOTCvXfKj5C107BjcKfo2H/IGkrglttJx
Treu8dAjyHO8sOgKPGeT6MdVAnmfy6f9gW2qui/KVMB63IfNjIAzdDZW6nBA
f9Oq3QZ5EzdZ33fUgS7QK6ELbCnaK+HWACzlbuEA/dNiN5uFt0C+wD4pM5hv
aORcUGIH6Kcuvx2F9Zgd/nr5RicwqusKNKDjiy1GnMef4HkO7jl2T4+Ov6KL
Qy+/Ascd+FO0gY4NfzWQdYPQn7rMOFmbjhPT+bRrfoE+/Wv9Jni+H3YSTdUT
wFnNCrnqdKw1fSK44jfwmb2u39bRccztp8vKFqBf7QedX0p0/Npu7EEx1xRi
nLoz8Bx+3/D7fr8eigDvrzdshd+/xjnz/H2xKcSJY3gJS9GxJN9HnVzpKUS0
GWWJi8Hvc9g+NFNxClHEZROZAnQsuJwUvbkO6mt/cGa56ditvK7gmibU50oZ
b1mi4UUpk9GUjVAfEC62doqG99bQL1zYCn7fS1yNsJ8zwx7pntsGHDLpYvkD
3pcG1fCEncD3Bg7f66Fh9mmx8aiDUL876+XmWhru1rb+j+YJ/VeafvetomGd
rgT9CD/wJ+0u8i2h4VbD+YgjYcB2cv5duTQs87N/wj0O/Fa0VTlMOB+urr3k
yoS8R6sPBTFouNzi4Ean8zDvT/F4SjQNH8popdpdBd196ny+Pw1nO1ZMbc8H
PeDUhoXtNKyPL86ovYG8AkHmizEqPhvcmKryAdg5fH1/PxV3yPFvWdsD/d1e
T3zqgvOLdjJK7jvww+Lpg7VUXK3pPysyD/5Bq7mzV6jY+rLJnzHlacTw7Lxe
pUfFLz//1+yqMY0oO24IHVamYqv1g7drdKYRR+TB/neSVEzUXLa+vHUaETnN
xTtnIvHmsV83tuwFLnjtavYsEq+1yUSxx8G/ctVqvCUSz/DwJYi0Qt7NqcOr
5SIw1e6gK+0t+F/wGonyR+Cx9CKdni7QTbK3f5oIx0P6h94V9MM8Wu9nFJrC
ce/hUvX98+B/foamcCocN1YENaSpzSCKoHde1eMwnEltXqF2Ctj6ZRp1Lhgn
WoccNzgL/J76S7MlGB9VWfbVLAnYMEP1aXYw3vxmd4nzf8BhZ2ut7YLxa4M6
d9bdGXi/NYn420fxn/GKe8OvgV8Z99C2H8GO4fd2PFnzG1F46sg3PgFYMCQ+
iuD8Rgx92n9rbb2wx7jSQMCaOUTZyr1Jn9yKfZ82n9c+9gdRZOutNr9wQrGX
biW9K5lHFGV1WkVaIEpYOMA8L7GIGM+ePxWQoqKM03ofNZ2XEGXt1heGP6LR
UfNVAT5X/iLGGb9RZ9lYJP5yesExikJQFJvWt5Bn0O/5sNEjslwEg1/Qx+9K
HHKY9vATqOciOCjUqexkAiprzBV/+gp0jQ/mF88mIIXb41XeTaCrjyb5sBLQ
wN6EldVtwKb5SgupCehE3oN6WjcXQZwkyqeLElDmwXnNvnFgMe5yke8JaOR5
2kilAjdB7Mkcb7JNRMzkN1GRkdwEx9I8fWZ5ElLKfz4yTuMmGIVNNFvJJFRe
X+gXEQW8Ue1KpmwSGqaccwiPAf8mmwcmKknInmqhG5oIetsNZ8utSUjW5elA
UDrkdwtW5XoloTylqwe8aoDvUnOKipJQfbHbRnsJHoIzJ1OhtJOJjmU61fJJ
A2ssN56yZqJ15/YfqJDhISi7tUpr7JnorM+eKLXVoJMxjx3cmMhMwrhiQR34
eP9HyxAmKg6T23FvGw9BZIuFBKcw0W2tD/u5g4A/c1SaO5koJvNAZDGGPKlr
VwkPFjrcPv3apIaHYCTk4R5PFjLnTdV8UQvcK/a/KF8WEgx819v2ClicoN4+
ykKXdZ3tRt9AnqYbrf04Cz2odtHWGgR2EDC5dYWFursPDmSI8RIcVubqkQYW
wqIL29UleQnCfMdtzWYWuk3cuFkgzUtQxli63m0sFJjd7Vi1CrgCBTW8Z6Gp
ox4vutYBjwyeivrGQsvmD2VKG0H9e2d7y0UWMpHzdiO9gEtwQZk2GxmuEmvd
5Qt+65UKb3XZSFu+2pI/APp33TYbMWCjNatX6Z8J5iUYLr33VhqxEbdSu0BU
FOgPg6wISzZ6qWH+1Ps81G/z5Z51ZyOnrcpixs/A77+7npfNRnZGrQm/K0D3
DZ0vP8dGu4xj54urob+NsmzoBTYyMu0a0K0FXSBJvPEyGykQKVWqLVDf66Hn
mcFGX3dyHxXvB//6vFOzT9go3LmvblCMj6DsWWYy3MVGg8e4j12T5CMIZv69
LT1s5JmqrLZnJR/BELWwZXxmo31vvRPz5fkIzsQ6I6FvbGTg8NUqVA38ij8b
54bZaGrvt/pJE8jz37zGeYmNoqwGXi35g64Z6btMkURjfvwnCoMgb2bUkEuJ
RIEJalqewcC2RQGTyiRyqfVnP48A/zfWXIsaibaaf98THwN6+q7poA0k+rNt
sFEoBXRdrTPK20gUu+nna6kqmOfVU2qhC4m0rhfsuoqBaRtWb3Ej0XsK9YVc
DdR/YN6tPEgivab5sjX1MJ/iRufnh0j0xXt5tkYb+IVj3It8SWRxUe+EaT/k
s+5+0g4nkfDQMTXf5fwEMZejfS2BRCX2JlkDK/gJiuPxmk+JJPIp+SsfJAF6
CcVVmUmiyjNM8VAZ0Evtz91hkyhENn0hSgn0u60ayRdI1GpZ1U5uAl45s4bv
GolSM3lOP/HgJzjfvsmduQ/rf/tWMtiTn2DEPuy5lU+iVcJ5eet8gPVSQ8sf
kCiDatN+JRDqq1sXfhaQKM/qimo0FfjoshH9JyQqH1ZrMmVB/2A+E5cKEsUo
zXlOk5B/ttnfoZJEZk6N0w+TIa8gk2pTRaIXOExR8TLoXbs2bcUkakopi+TK
gHqfwRMzNSTq2bpH7n/FwEKViisaSJQZolAQWwr1v21GBoG9b4+YbykH/rq3
iNNIogGRS8F5GPySoXJHXpNo5NNHzG4Ato++lN1KIkpCiL9dL/Ax4a3P3pGo
5hmaF/gK/b0VuiPfkyh+RPwipx/WcyMxSesDiYRcSp7pD0G+0bK5S50kklj/
d5nUDPB+twC7bhKta7v45IOIAEG02FODvsDzshGQ9BEVgPlZ3+aAxetPRf4S
A12r9SGzj0RLlUf0uVcKEAweI5usr7A/8iwK168Ff86W9up+ErEZs/djDQXg
fM9vyf9BIsZ8qLDQFvCnF+sq/yRR1LH+oEtGkOfhM5MK7BvcrpFnBty+u+Lk
EIm2uTzIadsFefT9pga/YL/ret5e5wF5bl19DmPwfO6/4yo8DDznKlsE3KNq
62XkDfUPS2qWjZOoQd547d4A6GfKPI6B7whI3YqKAP/0YpLEJInSz7IXuWiQ
X9oV4wN8cZHice4YcOe5X4+BYyZ/yWedBP/RAUvbKRI5fa6/1pAAebTkn2HT
JLJxM5tzZIJO2/quGHjH22KXz2zg3DSLWWC9xiyZqQswj2T/gxMz8PxLT15Z
nQ71zSdfhPyG389gYir3BvgLcrtzgGceBDoaZAAbOJz+BNx3+4Dkzmyon030
3T0L70Oy7n/hBcBTPXXL50hkoCG7fuQR+Ln9vIyB855T6o4+gfkLA677AV+a
apv1LwO/BNdIKbBgcnnKt3LQz6sLfgaOVb+j7V0F8+j8eMH7h0RH3GieHjXA
da4qNsC9k+5/umrB/+HKyxBgp/OWl13qgfcmSSQDb+esfOnQBDyRebUBuMT1
r1dbM9SnOXQMAGtPfp/f2wbzXWot45onkazaM90970BvM47ZCJyMs17VfwD9
R6H7HmBeV7aP5UfQef9+Pwx8YiJysaYH5t84tIYGPEoevEr0AhNbuJOAfVUt
9Kv7oP7G3ZQ04K5q7UaTfqj3mW3NA7Z3kfZ79h38XuNVpcD/G19c2vwT/AL7
3eqATcmBtOJh4NiPOW3Aj9e1GBiMAqfsze4G1qgubSoch/Xhow4DwDedM/11
piBvw2TxCLDEOJOSPwP+J9mvpoGZ7Ih0jTngdpQyD7yk4maYMw/1z+JWUBZI
RKsyb1ZZArbUNecB/um0PjCLIkgQi5T1fMCeY5LcijyCBEe+tOEfv2MtXL/B
B/rpFcr/2Fqlf9MqQeDKev1/9ZzK1y1XhYHFbv75C/02O5UESS+Hen+bU//6
Pxi9xXNphSBBOZhS/m8+ZVbSTTEJ0A3WP/k3f5py+JZkKUGC0dce8G99opUu
bSIyoK+w7Py3/vgD24+y5KBeYJtgO/DciCafgAL0a6RP/3t+oUyJjPg1UM9/
P6sM+JvS/FZuJfBLXl5+H7jVsSl4URX4ZIQ6C9hqpJj/pAbw+Pt3x4Ark25m
zmoB07t2+QDnlod2TOoCe6VGbQVWcHQOjTD4Nz9nkxJwyi8kOGoIzAx4Jggc
u1bc9KcRzLNWRKoD9tvUs7m3AaagX6EPl/7bzw59Yf1moNsZnU//t38Tn9zp
3QG69l0td2Cd4QMi721hfvUfg63wPpQ52mC2PfhNwjtygS2qzKlmDvA8BH86
nwJ2T9b9eNcF6uf3aK0DZusJ5dN8QA+vlvaC93Pltb+HNPyBo7s6tYGzuGYk
ugP//R6C237D+1zW3ndiRyjkuyp9SwIeoFXukTgOeZe+vk6D8yGy5/FS3UnQ
S3XuuAIvWt57fDwWOOr8GjlgKZnUVV/iIC9NQOTyv/PmWdjPwmSYf0n5zXE4
nzIXldm22ZC36ngv3wS8f/5yZly54Lc9G1sE519p84qJ4nvg3+ncehC4OWPB
VaEQ/MdepDyA83Nx+zvNoWfQL1X1vtkoidwSWa+YLVA/VNmjOgzzjpw+ZdoO
enadQhWczxHOx/THOqC+ql/BAZip4XPNuQv81x/5nITzvLTBNEitH/yrjZWr
BmH+FWOCtX+gf7yYLD98Hzqq2Em7F6E+Tl0p5RuJLger8rf8hfrKx4qrgSUb
3Hi6eIUIYqjsry58XyQS6hZHRYUISna0x274HonNp0/IqwgRjOTgNdY9JFr2
3bKbag1+83L5Cx3w/b3S6zZnK0Rw7g8tm39DonMWJztj7aHeOE3AH1jk9qN3
rAPAf1rkjdrhfuIh35ZxGPyrclrftMB5+WasrpEK3H9w4iN8n/nw9UKVG8B/
g41NOHDemFrs+nwL6hWHU07A9/5R+XBvehb0p4n1llXDfinZJiGRC/7t+gcN
4H7w+OFnGuUx6DFyP2TLSXTohopxTz3oB6N4n8J9o+x4fm3qJKxHxlpnQw6J
gg0rOoWshQlGtEvRHrgPPW99+6DMVhjuszJO+5Jgv4WMnQ6wFyaIhU0qznB/
4txVVas7AH7Zha2e8f/2y8VIhidwAt0nkAHv25yvyG86sFWQ0b5oeF5YdNu3
TKi/aMrDCoDzYrd3ZvUM5D989fHRDvgeDa0SG0gVITinbSwYc2xU4rCT57LF
MoKyca66A+6/jF0JGcUDywiGQ4cBL9y3lXv2fLiTsJwgJlZXpA7AfX5L/GU5
A1GCsW6/ou1JFvJY0zLH9UaUoEQHV+VLstBMw/m+8DMrCMZ5tW/UTCay4dY1
1pQQIyjS7iGjBkwkPOq2j8tbjCAcJ754/i8JxVUT92+UiREcu9hd/XZJ6Ixj
oXOEkDhBcSWC5b8kIuPX762EvIAv/Ce3KygRfZa2iBcsFScY5lRNi6kEJKRq
tHK7gATBCXQsnkmC/w9XDv4wPQSclVVcLpmAXFoUJSILJQiKprcemRePCp2v
M0X/SsD3doHymYhHz2taidADkgRDcnegQnsccplKthXIkSQ4uGDdyeA49L9m
c72wXOAiox3PjsQhw3szEu/zgLcXxP8OjEMrDh36kJMP/DEknOYH/nodH6si
SYKSPzsUdigObbreFJ1QCfnuT6JD7OOQhLlwNs8bSYIw45WMM4xDDIXqxKMd
oHvnpNcZxKGRmYigN2+Ba8YtBfXj0Kv8zg13PkDe4XSBZB3wS997Zv4J6lua
tlxXi0OjgztbzvwA3SrMvlI2Drm/mC/68RO4Qk+aSyYONdwsvLxvGFh1fNFS
Og7l7JdxUxqF+vA4k1bxOHSocuAbZwrmt44JGBCOQ02p6fUaM8AqtTbaQnHI
OGLv/Yu/YZ6gjU6RAnFIWq0kzPMPMO+Nt0s8cegs5cj+l/OQtz7D2pI7Do11
rd6ktwj9gnr6SQrkP22TSVuCvJSD2e1LZ1HThYQ/f/+CHrsmSW7xLPo//cHm
Kg==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"r/\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\)\"", TraditionalForm], 
    FormBox["\"\[CapitalDelta]h, \[CapitalDelta]f\"", TraditionalForm]},
  AxesOrigin->{1., 0},
  PlotRange->{{1, 5}, {-0.005180742442170871, 0.013664288758162502`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.708957381799299*^9, 3.708957415477999*^9}, {
  3.7089575497513046`*^9, 3.708957555398836*^9}}]
}, Open  ]],

Cell["Near Schwarzschild expansion", "Text",
 CellChangeTimes->{{3.704865119328125*^9, 3.704865135453125*^9}, {
  3.70487755148217*^9, 3.7048775645641985`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Expk", "=", 
   RowBox[{"{", 
    RowBox[{"p", " ", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "k"}], " ", "+", "1054"}], ")"}], "/", "1203"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.704864262234375*^9, 3.70486431075*^9}, {
  3.704865430453125*^9, 3.704865432671875*^9}, {3.704865501515625*^9, 
  3.704865519453125*^9}, {3.70487056728125*^9, 3.704870587375*^9}, {
  3.704871012140625*^9, 3.704871014625*^9}, {3.7048772763325653`*^9, 
  3.7048773350617332`*^9}, {3.704877366055793*^9, 3.7048773746698103`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Epsilon]Expand", " ", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]", "/.", "Parametrization"}], "/.", "Expk"}], ",", 
    " ", 
    RowBox[{"{", 
     RowBox[{"k", ",", " ", "0", ",", " ", "2"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a1Expand", " ", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], "/.", "Parametrization"}], "/.", "Expk"}],
     ",", " ", 
    RowBox[{"{", 
     RowBox[{"k", ",", " ", "0", ",", " ", "2"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"b1Expand", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"b", "[", "1", "]"}], "/.", "Parametrization"}], "/.", "Expk"}],
     ",", " ", 
    RowBox[{"{", 
     RowBox[{"k", ",", " ", "0", ",", " ", "2"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a2Expand", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], "/.", "Parametrization"}], "/.", "Expk"}],
     ",", " ", 
    RowBox[{"{", 
     RowBox[{"k", ",", " ", "0", ",", " ", "2"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"b2Expand", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"b", "[", "2", "]"}], "/.", "Parametrization"}], "/.", "Expk"}],
     ",", " ", 
    RowBox[{"{", 
     RowBox[{"k", ",", " ", "0", ",", " ", "2"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hh", "[", "r_", "]"}], "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"h", "[", "r", "]"}], "/.", "Expk"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"k", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}], "]"}], "//",
    "Normal"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ff", "[", "r_", "]"}], "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "r", "]"}], "/.", "Expk"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"k", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}], "]"}], "//",
    "Normal"}]}]}], "Input",
 CellChangeTimes->{{3.7048645718125*^9, 3.704864577203125*^9}, {
   3.704864620078125*^9, 3.704864676203125*^9}, {3.704865010265625*^9, 
   3.704865097609375*^9}, {3.704865172984375*^9, 3.7048651855*^9}, {
   3.704865556328125*^9, 3.704865588359375*^9}, {3.704865634265625*^9, 
   3.704865659890625*^9}, {3.70486577309375*^9, 3.704865774578125*^9}, {
   3.704867581734375*^9, 3.704867583078125*^9}, {3.7048692008125*^9, 
   3.70486920165625*^9}, {3.70487049459375*^9, 3.704870528453125*^9}, 
   3.704870851328125*^9, {3.704870930921875*^9, 3.70487094721875*^9}, {
   3.704870984796875*^9, 3.704870986484375*^9}, {3.7048773774778166`*^9, 
   3.7048774840650263`*^9}, {3.704877711205991*^9, 3.7048777177380023`*^9}, {
   3.704878024312643*^9, 3.704878035947669*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"6857795", " ", "k"}], "2337860877"], "-", 
   FractionBox[
    SuperscriptBox["k", "2"], "1839387"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "k", "]"}], "3"],
    SeriesData[$CellContext`k, 0, {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`k, 0, {
    Rational[6857795, 2337860877], 
    Rational[-1, 1839387]}, 1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.70486557446875*^9, 3.7048656604375*^9}, 
   3.70486577571875*^9, 3.70486759234375*^9, 3.704869210359375*^9, {
   3.7048705029375*^9, 3.704870529515625*^9}, 3.70487073184375*^9, 
   3.7048708541875*^9, 3.704870884796875*^9, 3.704870951046875*^9, 
   3.70487099546875*^9, 3.704871033109375*^9, 3.7048775764822845`*^9, 
   3.7048777196950054`*^9, {3.7048777742381163`*^9, 3.704877785265142*^9}, 
   3.7048779071913834`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"1242869", " ", "k"}], "565017822"], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["k", "2"]}], "2912463"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "k", "]"}], "3"],
    SeriesData[$CellContext`k, 0, {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`k, 0, {
    Rational[1242869, 565017822], 
    Rational[5, 2912463]}, 1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.70486557446875*^9, 3.7048656604375*^9}, 
   3.70486577571875*^9, 3.70486759234375*^9, 3.704869210359375*^9, {
   3.7048705029375*^9, 3.704870529515625*^9}, 3.70487073184375*^9, 
   3.7048708541875*^9, 3.704870884796875*^9, 3.704870951046875*^9, 
   3.70487099546875*^9, 3.704871033109375*^9, 3.7048775764822845`*^9, 
   3.7048777196950054`*^9, {3.7048777742381163`*^9, 3.704877785265142*^9}, 
   3.704877907201383*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"74168", " ", "k"}], "111735843"]}], "-", 
   FractionBox[
    SuperscriptBox["k", "2"], "1762395"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "k", "]"}], "3"],
    SeriesData[$CellContext`k, 0, {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`k, 0, {
    Rational[-74168, 111735843], 
    Rational[-1, 1762395]}, 1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.70486557446875*^9, 3.7048656604375*^9}, 
   3.70486577571875*^9, 3.70486759234375*^9, 3.704869210359375*^9, {
   3.7048705029375*^9, 3.704870529515625*^9}, 3.70487073184375*^9, 
   3.7048708541875*^9, 3.704870884796875*^9, 3.704870951046875*^9, 
   3.70487099546875*^9, 3.704871033109375*^9, 3.7048775764822845`*^9, 
   3.7048777196950054`*^9, {3.7048777742381163`*^9, 3.704877785265142*^9}, 
   3.704877907221383*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["13938211", "49205106"]}], "-", 
   FractionBox[
    RowBox[{"3493", " ", "k"}], "2894418"], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["k", "2"]}], "8200851"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "k", "]"}], "3"],
    SeriesData[$CellContext`k, 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`k, 0, {
    Rational[-13938211, 49205106], 
    Rational[-3493, 2894418], 
    Rational[2, 8200851]}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.70486557446875*^9, 3.7048656604375*^9}, 
   3.70486577571875*^9, 3.70486759234375*^9, 3.704869210359375*^9, {
   3.7048705029375*^9, 3.704870529515625*^9}, 3.70487073184375*^9, 
   3.7048708541875*^9, 3.704870884796875*^9, 3.704870951046875*^9, 
   3.70487099546875*^9, 3.704871033109375*^9, 3.7048775764822845`*^9, 
   3.7048777196950054`*^9, {3.7048777742381163`*^9, 3.704877785265142*^9}, 
   3.7048779072313833`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["224410901873", "306504876513"]}], "+", 
   FractionBox[
    RowBox[{"1930745", " ", "k"}], "6887750034"], "+", 
   FractionBox[
    RowBox[{"9", " ", 
     SuperscriptBox["k", "2"]}], "38913842"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "k", "]"}], "3"],
    SeriesData[$CellContext`k, 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`k, 0, {
    Rational[-224410901873, 306504876513], 
    Rational[1930745, 6887750034], 
    Rational[9, 38913842]}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.70486557446875*^9, 3.7048656604375*^9}, 
   3.70486577571875*^9, 3.70486759234375*^9, 3.704869210359375*^9, {
   3.7048705029375*^9, 3.704870529515625*^9}, 3.70487073184375*^9, 
   3.7048708541875*^9, 3.704870884796875*^9, 3.704870951046875*^9, 
   3.70487099546875*^9, 3.704871033109375*^9, 3.7048775764822845`*^9, 
   3.7048777196950054`*^9, {3.7048777742381163`*^9, 3.704877785265142*^9}, 
   3.7048779072413836`*^9}],

Cell[BoxData[
 RowBox[{"1", "-", 
  FractionBox["r0", "r"], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"k", " ", 
     RowBox[{"(", 
      RowBox[{"r", "-", "r0"}], ")"}], " ", "r0", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7094296364854698294656777815", " ", 
        SuperscriptBox["r", "3"]}], "+", 
       RowBox[{"2700140790021572890363934045", " ", 
        SuperscriptBox["r", "2"], " ", "r0"}], "+", 
       RowBox[{"32852984866789222219083981378", " ", "r", " ", 
        SuperscriptBox["r0", "2"]}], "-", 
       RowBox[{"4194480693404458083513273360", " ", 
        SuperscriptBox["r0", "3"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"61001803863561", " ", 
     SuperscriptBox["r", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"39646131244569649", " ", 
        SuperscriptBox["r", "2"]}], "-", 
       RowBox[{"24556525364789942", " ", "r", " ", "r0"}], "+", 
       RowBox[{"156809140779977329", " ", 
        SuperscriptBox["r0", "2"]}]}], ")"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.70486557446875*^9, 3.7048656604375*^9}, 
   3.70486577571875*^9, 3.70486759234375*^9, 3.704869210359375*^9, {
   3.7048705029375*^9, 3.704870529515625*^9}, 3.70487073184375*^9, 
   3.7048708541875*^9, 3.704870884796875*^9, 3.704870951046875*^9, 
   3.70487099546875*^9, 3.704871033109375*^9, 3.7048775764822845`*^9, 
   3.7048777196950054`*^9, {3.7048777742381163`*^9, 3.704877785265142*^9}, 
   3.7048779072513833`*^9}],

Cell[BoxData[
 RowBox[{"1", "-", 
  FractionBox["r0", "r"], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"k", " ", 
     RowBox[{"(", 
      RowBox[{"r", "-", "r0"}], ")"}], " ", "r0", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4129175240772755346390531095019236292556679216644425", " ", 
        SuperscriptBox["r", "5"]}], "-", 
       RowBox[{"2419264474466871444593945974852247509452968701438426", " ", 
        SuperscriptBox["r", "4"], " ", "r0"}], "+", 
       RowBox[{"23942186657879314986406923695111115458099209438929019", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["r0", "2"]}], "-", 
       RowBox[{"15489702931362934051353960889290571370446686457698338", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["r0", "3"]}], "+", 
       RowBox[{
       "25491571207833688105663124958526350757089950850589160", " ", "r", " ", 
        SuperscriptBox["r0", "4"]}], "-", 
       RowBox[{"4366380088284333123737827412366515654073268093718080", " ", 
        SuperscriptBox["r0", "5"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"5665908544651409241", " ", 
     SuperscriptBox["r", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"39646131244569649", " ", 
        SuperscriptBox["r", "2"]}], "-", 
       RowBox[{"24556525364789942", " ", "r", " ", "r0"}], "+", 
       RowBox[{"156809140779977329", " ", 
        SuperscriptBox["r0", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6266529735540821295", " ", 
        SuperscriptBox["r", "2"]}], "-", 
       RowBox[{"3742896005107026923", " ", "r", " ", "r0"}], "+", 
       RowBox[{"11207698915983181988", " ", 
        SuperscriptBox["r0", "2"]}]}], ")"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.70486557446875*^9, 3.7048656604375*^9}, 
   3.70486577571875*^9, 3.70486759234375*^9, 3.704869210359375*^9, {
   3.7048705029375*^9, 3.704870529515625*^9}, 3.70487073184375*^9, 
   3.7048708541875*^9, 3.704870884796875*^9, 3.704870951046875*^9, 
   3.70487099546875*^9, 3.704871033109375*^9, 3.7048775764822845`*^9, 
   3.7048777196950054`*^9, {3.7048777742381163`*^9, 3.704877785265142*^9}, 
   3.7048779073013835`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r0", "=", "1"}], ",", 
     RowBox[{"k", "=", 
      RowBox[{"-", "100"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"h", "[", "r", "]"}], "-", 
         RowBox[{"hh", "[", "r", "]"}]}], "/.", "Expk"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", "r", "]"}], "-", 
         RowBox[{"ff", "[", "r", "]"}]}], "/.", "Expk"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", "r0", ",", 
       RowBox[{"5", " ", "r0"}]}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<r/\!\(\*SubscriptBox[\(r\), \(0\)]\)\>\"", ",", 
        "\"\<\[CapitalDelta]h, \[CapitalDelta]f\>\""}], "}"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.7048657199375*^9, 3.70486575165625*^9}, {
   3.704865793578125*^9, 3.704865849265625*^9}, {3.704865907875*^9, 
   3.704865935171875*^9}, {3.704865988890625*^9, 3.7048660148125*^9}, {
   3.70486605390625*^9, 3.704866059640625*^9}, {3.70486648778125*^9, 
   3.70486650940625*^9}, {3.704866543109375*^9, 3.7048665605625*^9}, {
   3.704867659640625*^9, 3.704867724546875*^9}, {3.704867838078125*^9, 
   3.704867894859375*^9}, {3.704868095578125*^9, 3.704868104453125*^9}, {
   3.704868146953125*^9, 3.704868147234375*^9}, {3.704870229328125*^9, 
   3.70487026909375*^9}, {3.704870550578125*^9, 3.70487055896875*^9}, {
   3.704870745875*^9, 3.704870746984375*^9}, {3.704870866875*^9, 
   3.704870870484375*^9}, {3.70487091090625*^9, 3.704870921375*^9}, {
   3.704870958515625*^9, 3.704870964421875*^9}, {3.70487100190625*^9, 
   3.704871005*^9}, {3.704871050640625*^9, 3.70487107196875*^9}, {
   3.70487111021875*^9, 3.704871120265625*^9}, {3.704871157953125*^9, 
   3.704871158484375*^9}, {3.7048775308391247`*^9, 3.704877537292143*^9}, {
   3.7048776226803703`*^9, 3.7048776837699394`*^9}, {3.704877738760046*^9, 
   3.7048777682041025`*^9}, {3.704877821307212*^9, 3.704877851608271*^9}, {
   3.7048778950193586`*^9, 3.7048779678575125`*^9}, 3.7048780734998693`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1nk8VO8XB/Cr7IrIkghRKtmytNDPuSQiCZFMTGSp7GPuVBKNLK12USqN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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwd1nk8lVsXB/CTiDJFNKKQISQklFgokSQZUsd4OOc8laIQTbcQmhTKlSiU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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"r/\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\)\"", TraditionalForm], 
    FormBox["\"\[CapitalDelta]h, \[CapitalDelta]f\"", TraditionalForm]},
  AxesOrigin->{1., 0},
  PlotRange->{{1, 5}, {0., 0.005169606588079578}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.7048775828872957`*^9, 3.7048776847399406`*^9, {3.7048777694721065`*^9, 
   3.7048777855881424`*^9}, {3.70487783936425*^9, 3.7048778519882717`*^9}, {
   3.7048778967453628`*^9, 3.7048779074913836`*^9}, {3.704877939573454*^9, 
   3.7048779684875135`*^9}, 3.7048780750858727`*^9}]
}, Open  ]]
},
WindowSize->{1048, 649},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 6405, 206, 374, "Input"],
Cell[6953, 228, 1867, 58, 223, "Input"],
Cell[8823, 288, 116, 1, 29, "Text"],
Cell[CellGroupData[{
Cell[8964, 293, 2281, 45, 72, "Input"],
Cell[11248, 340, 16312, 276, 224, "Output"]
}, Open  ]],
Cell[27575, 619, 160, 2, 29, "Text"],
Cell[27738, 623, 600, 14, 31, "Input"],
Cell[CellGroupData[{
Cell[28363, 641, 2982, 82, 152, "Input"],
Cell[31348, 725, 917, 22, 50, "Output"],
Cell[32268, 749, 938, 23, 50, "Output"],
Cell[33209, 774, 931, 23, 50, "Output"],
Cell[34143, 799, 1033, 26, 50, "Output"],
Cell[35179, 827, 1062, 26, 50, "Output"],
Cell[36244, 855, 1476, 34, 91, "Output"],
Cell[37723, 891, 2191, 48, 172, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39951, 944, 2225, 46, 72, "Input"],
Cell[42179, 992, 11327, 193, 239, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

